Improved Photometric Redshifts via Enhanced Estimates of System Response, Galaxy Templates, and Magnitude Priors

Wide, deep photometric surveys require robust photometric redshift estimates (photo-z's) for studies of large-scale structure. These estimates depend critically on accurate photometry. We describe the improvements to the photometric calibration and the photo-z estimates in the Deep Lens Survey (DLS) from correcting three of the inputs to the photo-z calculation: the system response as a function of wavelength, the spectral energy distribution templates, and template prior probabilities as a function of magnitude. We model the system response with a physical model of the MOSAIC camera's CCD, which corrects a 0.1 magnitude discrepancy in the colours of type M2 and later stars relative to the SDSS z-band photometry. We provide our estimated z-band response function for the use of other surveys that used MOSAIC before its recent detector upgrade. The improved throughput curve, template set, and Bayesian prior lead to a 20 per cent reduction in photo-z scatter and a reduction of the bias by a factor of more than two. This paper serves as both a photo-z data release description for DLS and a guide for testing the quality of photometry and resulting photo-z's generally.

==> anc/MOSAIC_z_Thorman.txt <==
#MOSAIC z response  -- Paul Thorman July 2010,
#wavelength system response
#angstroms arbitrary_units
7355.0 0.000
7365.0 0.000
7375.0 0.000
7385.0 0.000
7395.0 0.000
7405.0 0.000
7415.0 0.000
7425.0 0.000
7435.0 0.000
7445.0 0.000
7455.0 0.000
7465.0 0.000
7475.0 0.000
7485.0 0.000
7495.0 0.000
7505.0 0.000
7515.0 0.000
7525.0 0.000
7535.0 0.000
7545.0 0.000
7555.0 0.000
7565.0 0.000
7575.0 0.000
7585.0 0.000
7595.0 0.000
7605.0 0.000
7615.0 0.000
7625.0 0.000
7635.0 0.000
7645.0 0.000
7655.0 0.000
7665.0 0.000
7675.0 0.000
7685.0 0.000
7695.0 0.000
7705.0 0.000
7715.0 0.000
7725.0 0.000
7735.0 0.001
7745.0 0.001
7755.0 0.001
7765.0 0.001
7775.0 0.001
7785.0 0.001
7795.0 0.001
7805.0 0.001
7815.0 0.001
7825.0 0.001
7835.0 0.002
7845.0 0.002
7855.0 0.002
7865.0 0.002
7875.0 0.003
7885.0 0.003
7895.0 0.003
7905.0 0.004
7915.0 0.004
7925.0 0.005
7935.0 0.006
7945.0 0.007
7955.0 0.008
7965.0 0.008
7975.0 0.010
7985.0 0.011
7995.0 0.012
8005.0 0.014
8015.0 0.016
8025.0 0.018
8035.0 0.020
8045.0 0.023
8055.0 0.026
8065.0 0.030
8075.0 0.033
8085.0 0.037
8095.0 0.041
8105.0 0.046
8115.0 0.050
8125.0 0.055
8135.0 0.057
8145.0 0.062
8155.0 0.065
8165.0 0.068
8175.0 0.078
8185.0 0.085
8195.0 0.094
8205.0 0.109
8215.0 0.123
8225.0 0.117
8235.0 0.107
8245.0 0.146
8255.0 0.157
8265.0 0.169
8275.0 0.166
8285.0 0.182
8295.0 0.181
8305.0 0.198
8315.0 0.216
8325.0 0.215
8335.0 0.232
8345.0 0.241
8355.0 0.250
8365.0 0.261
8375.0 0.269
8385.0 0.279
8395.0 0.288
8405.0 0.297
8415.0 0.300
8425.0 0.308
8435.0 0.313
8445.0 0.320
8455.0 0.327
8465.0 0.327
8475.0 0.332
8485.0 0.334
8495.0 0.340
8505.0 0.341
8515.0 0.342
8525.0 0.344
8535.0 0.349
8545.0 0.347
8555.0 0.348
8565.0 0.348
8575.0 0.350
8585.0 0.352
8595.0 0.353
8605.0 0.353
8615.0 0.351
8625.0 0.351
8635.0 0.350
8645.0 0.349
8655.0 0.348
8665.0 0.343
8675.0 0.344
8685.0 0.344
8695.0 0.340
8705.0 0.340
8715.0 0.338
8725.0 0.336
8735.0 0.334
8745.0 0.332
8755.0 0.329
8765.0 0.327
8775.0 0.325
8785.0 0.322
8795.0 0.319
8805.0 0.316
8815.0 0.314
8825.0 0.310
8835.0 0.309
8845.0 0.306
8855.0 0.303
8865.0 0.299
8875.0 0.298
8885.0 0.292
8895.0 0.291
8905.0 0.288
8915.0 0.285
8925.0 0.281
8935.0 0.266
8945.0 0.261
8955.0 0.242
8965.0 0.220
8975.0 0.222
8985.0 0.221
8995.0 0.189
9005.0 0.195
9015.0 0.201
9025.0 0.209
9035.0 0.234
9045.0 0.229
9055.0 0.229
9065.0 0.213
9075.0 0.190
9085.0 0.174
9095.0 0.199
9105.0 0.172
9115.0 0.204
9125.0 0.191
9135.0 0.137
9145.0 0.201
9155.0 0.147
9165.0 0.191
9175.0 0.149
9185.0 0.178
9195.0 0.180
9205.0 0.195
9215.0 0.172
9225.0 0.188
9235.0 0.177
9245.0 0.163
9255.0 0.174
9265.0 0.168
9275.0 0.163
9285.0 0.125
9295.0 0.129
9305.0 0.107
9315.0 0.074
9325.0 0.068
9335.0 0.057
9345.0 0.031
9355.0 0.074
9365.0 0.058
9375.0 0.056
9385.0 0.049
9395.0 0.114
9405.0 0.086
9415.0 0.086
9425.0 0.078
9435.0 0.077
9445.0 0.041
9455.0 0.070
9465.0 0.067
9475.0 0.062
9485.0 0.063
9495.0 0.071
9505.0 0.058
9515.0 0.081
9525.0 0.052
9535.0 0.068
9545.0 0.065
9555.0 0.062
9565.0 0.060
9575.0 0.079
9585.0 0.068
9595.0 0.051
9605.0 0.065
9615.0 0.075
9625.0 0.057
9635.0 0.075
9645.0 0.063
9655.0 0.076
9665.0 0.063
9675.0 0.082
9685.0 0.078
9695.0 0.083
9705.0 0.078
9715.0 0.076
9725.0 0.074
9735.0 0.066
9745.0 0.070
9755.0 0.066
9765.0 0.060
9775.0 0.068
9785.0 0.064
9795.0 0.062
9805.0 0.062
9815.0 0.065
9825.0 0.060
9835.0 0.062
9845.0 0.061
9855.0 0.059
9865.0 0.060
9875.0 0.057
9885.0 0.057
9895.0 0.056
9905.0 0.054
9915.0 0.053
9925.0 0.051
9935.0 0.050
9945.0 0.049
9955.0 0.048
9965.0 0.047
9975.0 0.045
9985.0 0.044
9995.0 0.043
10005.0 0.042
10015.0 0.040
10025.0 0.039
10035.0 0.038
10045.0 0.037
10055.0 0.036
10065.0 0.035
10075.0 0.034
10085.0 0.033
10095.0 0.031
10105.0 0.031
10115.0 0.030
10125.0 0.029
10135.0 0.028
10145.0 0.027
10155.0 0.026
10165.0 0.025
10175.0 0.024
10185.0 0.023
10195.0 0.022
10205.0 0.022
10215.0 0.021
10225.0 0.020
10235.0 0.019
10245.0 0.019
10255.0 0.018
10265.0 0.017
10275.0 0.017
10285.0 0.016
10295.0 0.015
10305.0 0.015
10315.0 0.014
10325.0 0.014
10335.0 0.013
10345.0 0.013
10355.0 0.012
10365.0 0.011
10375.0 0.011
10385.0 0.011
10395.0 0.010
10405.0 0.010
10415.0 0.009
10425.0 0.009
10435.0 0.008
10445.0 0.008
10455.0 0.007
10465.0 0.007
10475.0 0.007
10485.0 0.006
10495.0 0.006
10505.0 0.006
10515.0 0.005
10525.0 0.005
10535.0 0.005
10545.0 0.005
10555.0 0.004
10565.0 0.004
10575.0 0.004
10585.0 0.003
10595.0 0.003
10605.0 0.003
10615.0 0.003
10625.0 0.003
10635.0 0.003
10645.0 0.002
10655.0 0.002
10665.0 0.002
10675.0 0.002
10685.0 0.002
10695.0 0.002
10705.0 0.002
10715.0 0.002
10725.0 0.001
10735.0 0.001
10745.0 0.001
10755.0 0.001
10765.0 0.001
10775.0 0.001
10785.0 0.001
10795.0 0.001
10805.0 0.001
10815.0 0.001
10825.0 0.001
10835.0 0.001
10845.0 0.001
10855.0 0.001
10865.0 0.000
10875.0 0.000
10885.0 0.000
10895.0 0.000
10905.0 0.000
10915.0 0.000
10925.0 0.000
10935.0 0.000
10945.0 0.000
10955.0 0.000
10965.0 0.000
10975.0 0.000
10985.0 0.000
10995.0 0.000

